Frames over finite fields: Equiangular lines in orthogonal geometry

We investigate equiangular lines in finite orthogonal geometries, focusing specifically on equiangular tight frames (ETFs). In parallel with the known correspondence between real ETFs and strongly regular graphs (SRGs) that satisfy certain parameter constraints, we prove that ETFs in finite orthogonal geometries are closely aligned with a modular generalization of SRGs. The constraints in our finite field setting are weaker, and all but~18 known SRG parameters on $v \leq 1300$ vertices satisfy at least one of them. Applying our results to triangular graphs, we deduce that Gerzon's bound is attained in finite orthogonal geometries of infinitely many dimensions. We also demonstrate connections with real ETFs, and derive necessary conditions for ETFs in finite orthogonal geometries. As an application, we show that Gerzon's bound cannot be attained in a finite orthogonal geometry of dimension~5.

==> anc/Thm61.gap <==
#We begin by defining functions that implement the compatibility graph of Lemma 6.2.

LoadPackage("forms");;
LoadPackage("grape");;

SphereO:=function(a,d,q)
	#Input:		A scalar a in GF(q), a dimension d, and also q
	#Output:	A list of all row vectors x in GF(q)^d for which
	#		(x,x) = a.

	local r,bs,b,sphere,roots,y,beta1,beta2;

	#trivial case
	if d = 0 then
		return [];
	fi;

	#base case
	if d=1 then
		if IsZero(a) then
			return [ [0*Z(q)] ];
		fi;

		r:=LogFFE(a,Z(q));

		if IsInt(r/2) then
			return [ [Z(q)^(r/2)], [-Z(q)^(r/2)] ];
		else
			return [];
		fi;
	fi;

	#identify possible norms for the first d-1 coordinates
	bs:=[];
	for b in GF(q) do
		if IsZero(a-b) then
			Add(bs,b);
		else
			r:=LogFFE(a-b,Z(q));
			if IsInt(r/2) then
				Add(bs,b);
			fi;
		fi;
	od;

	#create the sphere with a recursive procedure
	sphere:=[];
	for b in bs do
		if IsZero(a-b) then
			roots:=SphereO(b,d-1,q);
			for y in roots do
				Add(sphere, Concatenation(y, [0*Z(q)] ) );
			od;
		else
			r:=LogFFE(a-b,Z(q));
			beta1:=Z(q)^(r/2);
			beta2:=-beta1;

			roots:=SphereO(b,d-1,q);
			for y in roots do
				Add(sphere, Concatenation(y,[beta1] ) );
				Add(sphere, Concatenation(y,[beta2] ) );
			od;
		fi;
	od;

	return sphere;
end;;


EquiGraph:=function(q,d,s,a)
	#Input:	An odd prime power q, a dimension d, s in [0,1], and a in GF(q).
	#Output:	A list [phi1,phi2,gamma]. Here phi1,phi2 in GF(q)^d are row vectors,
	#		and gamma is a graph (in the sense of the grape package) that can be used	
	#		to find the maximum size of an (a,1)-equiangular system of vectors in
	#		an orthogonal geometry on GF(q)^d for the bilinear form B with Gram matrix
	#		diag([Z(q)^s,1,1,...,1]). (Hence B has square type discriminant if s=0,
	#		and non-square type discriminant if s=1.)
	#		Specifically, phi1 and phi2 satisfy [phi1,phi1]^B = [phi2,phi2]^B = a
	#		and [phi1,phi2]^B = 1, while the vertices of gamma consist of all vectors
	#		phi in GF(q)^d such that [phi,phi]^B = a, [phi1,phi]^B = 1, and
	#		[phi2,phi]^B in [1,-1]. Two vertices phi and psi are adjacent if and only
	#		if [phi,psi]^B in [1,-1].
	#Note1:	If there do not exist phi1,phi2 in GF(q)^d as described above, then
	#		we return [].
	#Note2:	If phi1 and phi2 exist but gamma has no vertices, then we return gamma = [].
	#		(This is necessary since the grape package does not allow graphs with
	#		out vertices.)
	#Note2:	If a^2 <> 1 then one can apply Witt's Extension Theorem to show that
	#		an (a,1)-equiangular system of maximum size in the given geometry consists
	#		of phi1, phi2, and all the vectors from any maximal clique in gamma.
	#		In the particular the maximum size of an (a,1)-equiangular system is two
	#		more than the clique number of gamma.

	local k,diag,Bk,x1,x2,phi1,phi2,XX,dict,beta,omega,vertices,x,y,B,G,rel,gamma;

	#find two vectors in a low-dimensional space that we can pad with zeros
	#to create phi1 and phi2

	x1:=[];
	x2:=[];

	#initialize k based on a known minimum in case a = 0
	if a <> 0*a or (q mod 4 = 1+2*s) then
		k:=2;
	else
		k:=3;
	fi;

	while (x1 = [] or x2 = []) and k <= d do
		#make a bilinear form in k-dimensional space
		diag:=Concatenation([Z(q)^s], List([2..k], j->Z(q)^0) );
		Bk:=BilinearFormByMatrix(DiagonalMat(diag),GF(q));

		#try to find the vectors
		for x in GF(q)^k do
			if IsZero(x) then
				continue;
			fi;

			if [x,x]^Bk = a then
				if x1 = [] then
					x1:=x;
				elif [x1,x]^Bk = Z(q)^0 then
					x2:=x;
					break;
				fi;
			fi;	
		od;

		if x2 = [] then
			#increase the dimension and try again
			x1:=[];
			k:=k+1;
		fi;
	od;

	if k = d+1 then
		#there do not exist phi1, phi2 as desired
		return [];
	fi;


	#pad with zeros to make phi1,phi2
	phi1:=Concatenation(x1, Zero(GF(q)^(d-k)) );
	phi2:=Concatenation(x2, Zero(GF(q)^(d-k)) );

	#find the vertices of gamma
	if k = d then
		vertices:=Filtered(GF(q)^k, x -> [x,x]^Bk = a and [x1,x]^Bk = Z(q)^0 and ([x2,x]^Bk)^2 = Z(q)^0 );
	else
		#find the first k coordinates of the vectors in our graph
		XX:=Filtered(GF(q)^k, x -> [x1,x]^Bk = Z(q)^0 and ([x2,x]^Bk)^2 = Z(q)^0 );

		#make spheres of all possible radii in GF(q)^(d-k) and record them in a lookup dictionary
		#that uses the radii as keys
		dict:=NewDictionary(a,true);
		for beta in GF(q) do
			omega:=SphereO(beta,d-k,q);
			AddDictionary(dict,beta,omega);
		od;

		#concatenate vectors in XX with those in an omega to find all vertices of gamma
		vertices:=[];
		for x in XX do
			omega:=LookupDictionary(dict,a-[x,x]^Bk);
			for y in omega do
				Add(vertices, Concatenation(x,y) );
			od;
		od;
	fi;

	if vertices = [] then
		#there are no vertices in the graph
		return [phi1,phi2,[]];
	fi;

	#make the form on GF(q)^d
	diag:=Concatenation([Z(q)^s], List([2..d], j-> Z(q)^0) );
	B:=BilinearFormByMatrix( DiagonalMat(diag), GF(q) );

	#make the graph gamma
	G:=Group( IdentityMat(d, GF(q)) );
	rel:=function(phi,psi)
		return ([phi,psi]^B)^2 = Z(q)^0 and not(IsZero(phi-psi));
	end;
	gamma:= Graph(G,vertices,OnRight,rel);

	return [phi1,phi2,gamma];
end;;




#With these functions defined, we first compute graph sizes and clique numbers, 
#and store them in a table whose columns list, in order: 
#q=p, s, a, the order of gamma = EquiGraph(p,5,0,a)[3], the clique number of gamma

tbl:=[];;
for p in [3,7,19] do
	a:=RootMod(7,p);

	gamma:=EquiGraph(p,5,0,a*Z(p)^0)[3];
	data:=[p,0,a,OrderGraph(gamma),CliqueNumber(gamma)];
	AddSet(tbl,data);

	gamma:=EquiGraph(p,5,1,a*Z(p)^0)[3];
	data:=[p,1,a,OrderGraph(gamma),CliqueNumber(gamma)];
	AddSet(tbl,data);

	if a <> 0 then
		gamma:=EquiGraph(p,5,0,-a*Z(p)^0)[3];
		data:=[p,0,p-a,OrderGraph(gamma),CliqueNumber(gamma)];
		AddSet(tbl,data);

		gamma:=EquiGraph(p,5,1,-a*Z(p)^0)[3];
		data:=[p,1,p-a,OrderGraph(gamma),CliqueNumber(gamma)];
		AddSet(tbl,data);
	fi;
od;

for a in [0..4] do
	gamma:=EquiGraph(5,5,0,a*Z(5)^0)[3];
	data:=[5,0,a,OrderGraph(gamma),CliqueNumber(gamma)];
	AddSet(tbl,data);

	gamma:=EquiGraph(5,5,1,a*Z(5)^0)[3];
	data:=[5,1,a,OrderGraph(gamma),CliqueNumber(gamma)];
	AddSet(tbl,data);
od;

Display(tbl);



#Next we find all maximal cliques M in the graphs for p=5, s=0, and a in [1,4]
#and record the rank of the vector system obtained by appending the initial
#vectors psi1,psi2 to M

#first we treat a=1
eg:=EquiGraph(5,5,0,1*Z(5)^0);;
psi1:=eg[1];;
psi2:=eg[2];;
gamma:=eg[3];;
N:=CliqueNumber(gamma);;

ranks:=[];;
Msizes:=[];;
numM:=0;;
for k in [13..N] do
	#find all maximal cliques of size k in gamma
	Mverts:=CliquesOfGivenSize(gamma,k,1,true);;
	Ms:=List(Mverts, verts -> List(verts, v -> VertexName(gamma, v) ) );;

	#deduce all maximal (a,1)-equiangular systems of
	#k+2 vectors that contain psi1 and psi2
	Psis:=List(Ms, M -> Concatenation([psi1,psi2], M) );;

	for psi in Psis do
		AddSet(ranks,Rank(psi));
		AddSet(Msizes, Size(psi) - 2);
		numM:=numM+1;
	od;
od;

Display(ranks);
Display(Msizes);
Display(numM);

#next treat a=4
eg:=EquiGraph(5,5,0,4*Z(5)^0);;
psi1:=eg[1];;
psi2:=eg[2];;
gamma:=eg[3];;
N:=CliqueNumber(gamma);;

ranks:=[];;
Msizes:=[];;
numM:=0;;
for k in [13..N] do
	#find all maximal cliques of size k in gamma
	Mverts:=CliquesOfGivenSize(gamma,k,1,true);;
	Ms:=List(Mverts, verts -> List(verts, v -> VertexName(gamma, v) ) );;

	#deduce all maximal (a,1)-equiangular systems of
	#k+2 vectors that contain psi1 and psi2
	Psis:=List(Ms, M -> Concatenation([psi1,psi2], M) );;

	for psi in Psis do
		AddSet(ranks,Rank(psi));
		AddSet(Msizes, Size(psi) - 2);
		numM:=numM+1;
	od;
od;

Display(ranks);
Display(Msizes);
Display(numM);

